CorleoneGame: A library of biological dynamic games with a companion Julia solver

Biological agents, from regulatory modules and microbial strains to organisms and populations, act on a common environment while each responds to its own costs, benefits, and limits. A dynamic game makes such interactions explicit by assigning who controls which decision, what each participant values, and which restrictions constrain unilateral deviations. We present a library of 25 biological dynamic games with 2 to 10 players spanning molecular, cellular, organismal, and population scales and competitive, antagonistic, mutualistic, and regulatory interactions. Instances cover single seasons, cycles that return to their initial state, or episodic tasks; seven include duration choice and some players' feasible sets are coupled. For each game we provide biological motivation, an executable Julia specification with player-owned controls, objectives and restrictions, a parameter instance, and a reference open-loop generalized Nash equilibrium candidate with interpreted trajectories. The solver CorleoneGame.jl computes candidates by sequential optimal-control best responses and audits them for feasibility and profitable unilateral deviations on a coarse and a refined control grid. All 25 reference computations satisfy the audit tolerances on both grids. Using a plant--herbivore game as a running example, we show how an executable specification yields an audited reference candidate that qualitatively reproduces a published prediction, how biological hypotheses become instance variants with different candidates, and how the candidates generate synthetic data for inverse games.

==> anc/README.md <==
# Scripts that regenerate the tables and figures

These ancillary files reproduce every table, parameter listing, and figure of the
manuscript from the saved outputs of the 25 game instances. They are copies of
the scripts in the code repository named in the Code availability statement
(https://github.com/SciML/Corleone.jl; [VERIFY: final release location and
directory]), stored here under their paths relative to
`corleoneproblems/`. They need the solver `CorleoneGame.jl`, the instance
definitions `<case>/<case>.jl`, and the Julia environment `Project.toml` and
`Manifest.toml` of that directory; they do not run on their own.

Saved outputs per instance: `<case>/output/` with `trajectory.csv`,
`controls.csv`, `iterations.csv`, `iterations/`, `report.txt`, and `run.log`;
in addition `tupelo/output/tupelo_synthetic.csv` and `tupelo/output_allowance/`.

All commands are run from `corleoneproblems/`; none of them solves a game.

```bash
# Appendix A figures: timeseries.png of every instance from its saved CSVs
julia --project=. tests/plot_use_cases.jl
# Section 5 figures from the saved tupelo outputs
julia --project=. doc/paper/plot_tupelo_iterations.jl
julia --project=. doc/paper/plot_tupelo_observations.jl
# Metadata and parameter listings from the current definitions (no integration)
julia --project=. doc/paper/export_metadata.jl
julia --project=. doc/paper/export_parameters.jl
# Reintegrate the saved controls and check the saved trajectories
julia --project=. doc/paper/check_saved_trajectories.jl
# Tables 2 and 3, generated case fields, and source hashes (Python package toml or Python >= 3.11)
python3 doc/paper/refresh_paper_data.py
# Flat source and arXiv bundle
python3 doc/paper/flatten_submission.py
python3 doc/paper/make_arxiv.py
```

To recompute the saved outputs themselves, run `julia --project=. <case>/<case>.jl`
for each instance and `julia --project=. tupelo/tupelo_allowance.jl` and
`tupelo/tupelo_synthetic.jl` for the tupelo variants; `rerun_all.sh` runs all
instances and `tupelo_allowance.jl`. Iteration counts and trajectories are deterministic; CPU times in Table 3
depend on the machine.

`export_case_fields.jl`, `update_case_fields.py`, and `audit_saved_solver_logs.py`
are helpers called by or kept alongside `refresh_paper_data.py`.


==> anc/doc/paper/audit_saved_solver_logs.py <==
#!/usr/bin/env python3
"""Summarize existing solver logs and reconcile their rounds with iterations.csv.

No Julia code, integration, or optimization is executed. The generated JSON keeps
per-grid final audit statuses and hashes of the evidence used for this review.
"""
from collections import Counter
import csv
import hashlib
import json
from pathlib import Path
import re

PAPER = Path(__file__).resolve().parent
ROOT = PAPER.parent.parent
EVENT = re.compile(
    r'Player ([A-Z]+) start=([^\s]+) warm=(true|false) '
    r'NLP_iterations=(\d+) CPU_seconds=([\d.]+)(?: precompile=[\d.]+)? status=(\w+)'
    r'|\*\* Round=(\d+) n=(\d+)'
)


def summarize(case):
    folder = ROOT / case / 'output'
    log = folder / 'run.log'
    with (folder / 'iterations.csv').open() as stream:
        records = list(csv.DictReader(stream))
    players = sum(key.startswith('normalized_gain_') for key in records[0])
    pending, responses, rounds = [], [], []
    for event in EVENT.finditer(log.read_text()):
        if event[1]:
            response = dict(player=event[1], start=event[2],
                            warm_started=event[3] == 'true',
                            iterations=int(event[4]), status=event[6])
            pending.append(response)
            responses.append(response)
        else:
            if len(pending) != 2 * players:
                raise ValueError(f'{case}: expected one sweep and one audit per round')
            rounds.append(dict(round=int(event[7]), intervals=int(event[8]),
                               final_audit=pending[-players:]))
            pending = []
    if pending or len(rounds) != len(records):
        raise ValueError(f'{case}: incomplete log or CSV round mismatch')
    for observed, row in zip(rounds, records):
        if (observed['round'], observed['intervals']) != (int(float(row['round'])), int(float(row['intervals']))):
            raise ValueError(f'{case}: log and CSV grids/rounds differ')
    last_by_grid = {r['intervals']: r for r in rounds}
    return dict(response_count=len(responses), status_counts=dict(Counter(r['status'] for r in responses)),
                final_rounds=list(last_by_grid.values()),
                source_sha256={str(p.relative_to(ROOT)): hashlib.sha256(p.read_bytes()).hexdigest()
                               for p in (log, folder / 'iterations.csv')})


if __name__ == '__main__':
    result = {p.stem: summarize(p.stem) for p in sorted((PAPER / 'cases').glob('*.tex'))}
    output = PAPER / 'data' / 'solver_status_summary.json'
    output.write_text(json.dumps(result, indent=2) + '\n')
    print(f'Reconciled saved logs and CSV rounds for {len(result)} cases: {output}')
    for case, data in result.items():
        if any(status != 'Success' for status in data['status_counts']):
            print(case, data['status_counts'])


==> anc/doc/paper/check_saved_trajectories.jl <==
# Reintegrate saved controls under current definitions; never optimize a game.
using TOML
root=normpath(joinpath(@__DIR__,"..",".."))
include(joinpath(root,"CorleoneGame.jl"))
using .CorleoneGame
function numeric_csv(path)
    lines=readlines(path); header=split(first(lines),',')
    rows=[parse.(Float64,split(l,',')) for l in lines[2:end] if !isempty(l)]
    return header,permutedims(reduce(hcat,rows))
end
records=Dict{String,Any}()
for name in sort(readdir(root))
    file=joinpath(root,name,name*".jl"); isfile(file) || continue
    include(file)
    mod=getfield(Main,Symbol(match(r"\nmodule (\w+)",read(file,String))[1]))
    g=mod.game()
    h,c=numeric_csv(joinpath(root,name,"output","controls.csv"))
    controls=permutedims(c[:,3:2+length(g.owners)])
    ht,t=numeric_csv(joinpath(root,name,"output","trajectory.csv"))
    pars=copy(g.parameters); g.time_parameter>0 && (pars[g.time_parameter]=t[end,1])
    tr=simulate(g,controls;samples=8,parameters=pars)
    inds=[findfirst(==("numerical_x_$j"),ht) for j in eachindex(g.x0)]
    saved=Float64[t[end,j] for j in inds]
    initial=Float64[t[1,j] for j in inds]
    err=maximum(abs.(tr.x[:,end]-saved)./(1 .+ abs.(saved)))
    records[name]=Dict("relative_endpoint_error"=>err,"initial_error"=>maximum(abs.(initial-g.x0)),
        "max_constraint_violation"=>maximum(constraint_norms(g,tr,controls)),
        "saved_horizon"=>t[end,1],"intervals"=>size(controls,2),
        "current_objectives"=>tr.objectives)
    println(name," endpoint error=",err); flush(stdout)
end
open(joinpath(@__DIR__,"data","trajectory_consistency.toml"),"w") do io
    TOML.print(io,records)
end


==> anc/doc/paper/export_case_fields.jl <==
# Compatibility entry point. Current metadata must first be exported with
# export_metadata.jl, and check_saved_trajectories.jl supplies physical horizons.
# This reads metadata and CSVs; no integration or optimization is performed.
run(`python3 $(joinpath(@__DIR__, "refresh_paper_data.py"))`)


==> anc/doc/paper/export_metadata.jl <==
# Read model definitions and archived reports; no integration or optimization.
using TOML
root=normpath(joinpath(@__DIR__,"..",".."))
records=Dict{String,Any}()
for name in sort(readdir(root))
    file=joinpath(root,name,name*".jl")
    isfile(file) || continue
    include(file)
    module_name=Symbol(match(r"\nmodule (\w+)",read(file,String)).captures[1])
    mod=getfield(Main,module_name)
    current=mod.Parameters()
    reportfile=joinpath(root,name,"output","report.txt")
    saved=nothing
    if isfile(reportfile)
        report=read(reportfile,String)
        line=only(filter(l->startswith(l,"Parameters: "),split(report,'\n')))
        saved=Core.eval(Main,Meta.parse(chopprefix(line,"Parameters: ")))
    end
    g=mod.game(current)
    players=CorleoneGame.player_count(g)
    constraints=[Dict("player"=>c.player,"index"=>c.index,"label"=>c.label,
        "lower"=>c.lower,"upper"=>c.upper,"path"=>c.path) for c in g.constraints]
    records[name]=Dict("module"=>string(module_name),"N"=>players,
        "n_x"=>length(g.x0)-length(g.quadratures),"n_ode"=>length(g.x0),
        "n_u"=>[count(==(i),g.owners) for i in 1:players],
        "n_g"=>[sum(c.lower==c.upper ? 1 : isfinite(c.lower)+isfinite(c.upper) for c in g.constraints if c.player==i;init=0) for i in 1:players],
        "state_labels"=>g.state_labels,"control_labels"=>g.control_labels,
        "owners"=>g.owners,"constraints"=>constraints,"x0"=>g.x0,
        "lower"=>g.lower,"upper"=>g.upper,"T"=>g.T,
        "time_parameter"=>g.time_parameter,"report_available"=>saved!==nothing,
        "parameters_match_current"=>saved!==nothing && repr(saved)==repr(current),
        # Header "# Category: temporal, scale, interaction[, variablePlayers]".
        "category"=>match(r"^# Category: (\w+)",read(file,String))[1],
        "categories"=>String.(split(match(r"^# Category: ([^\n]+)",read(file,String))[1],r",\s*")),
        "current_options"=>repr(mod.algorithm_options()),
        "gain_scales"=>g.gain_scales,
        "parameters"=>Dict(string(k)=>repr(getfield(current,k)) for k in fieldnames(typeof(current))))
end
open(joinpath(@__DIR__,"data","model_metadata.toml"),"w") do io
    TOML.print(io,records)
end
println("Exported current definitions for ",length(records)," cases; no solves. Reports available: ",count(r->r["report_available"],values(records)))


==> anc/doc/paper/export_parameters.jl <==
# Write parameters/<case>.tex from the Julia parameter definitions.
# Run from corleoneproblems: julia --project=. doc/paper/export_parameters.jl [case ...]
# No integration or optimization is performed. Fields follow declaration order;
# floating-point values are rounded to 10 significant digits for readability.
root=normpath(joinpath(@__DIR__,"..",".."))
include(joinpath(root,"CorleoneGame.jl"))
using .CorleoneGame

tidy(x::AbstractFloat)=round(x;sigdigits=10)
tidy(x::Union{Tuple,AbstractArray})=map(tidy,x)
tidy(x)=x
format(x::BitMatrix)=format(Int.(x))
format(x)=replace(repr(tidy(x)),r"^Union\{Nothing, Float64\}"=>"")

selected=ARGS
for name in sort(readdir(root))
    file=joinpath(root,name,name*".jl")
    isfile(file) || continue
    isempty(selected) || name in selected || continue
    m=match(r"\nmodule (\w+)",read(file,String))
    m===nothing && continue
    include(file)
    mod=getfield(Main,Symbol(m.captures[1]))
    current=mod.Parameters()
    saved=current
    g=mod.game(saved)
    open(joinpath(@__DIR__,"parameters",name*".tex"),"w") do io
        println(io,"% Generated by export_parameters.jl from current Julia defaults; no solves.")
        println(io,"\\begin{lstlisting}")
        for k in fieldnames(typeof(saved))
            v=getfield(saved,k)
            # Empty placeholder matrices carry no instance information.
            k===:extra_weights && isempty(v) && continue
            println(io,k," = ",format(v))
        end
        println(io,"control_lower = ",format(g.lower))
        println(io,"control_upper = ",format(g.upper))
        println(io,"numerical_x0 = ",format(g.x0))
        println(io,"\\end{lstlisting}")
    end
    println("Wrote parameters/",name,".tex")
end


==> anc/doc/paper/flatten_submission.py <==
#!/usr/bin/env python3
"""Expand the manuscript's inputs and case macro into one submission TeX file.

Run from any directory. Figures and bibliography remain external resources.
Expanding the case macro first keeps parameter listings outside macro arguments.
"""
from pathlib import Path
import re

ROOT = Path(__file__).resolve().parent


def group(text, pos):
    while text[pos].isspace():
        pos += 1
    if text[pos] != '{':
        raise ValueError(f'Expected braced argument at {pos}')
    start = pos + 1
    depth = 1
    pos += 1
    while depth:
        if text[pos] == '\\':
            pos += 2
            continue
        depth += (text[pos] == '{') - (text[pos] == '}')
        pos += 1
    return text[start:pos - 1], pos


macros = (ROOT / 'macros.tex').read_text()
marker = r'\newcommand{\usecase}[9]'
body, _ = group(macros, macros.index(marker) + len(marker))
continuation = r'\newcommand{\usecaseinterpretation}[1]'
interpretation, _ = group(macros, macros.index(continuation) + len(continuation))
# The case macro stores the fields after the figure in \caserest; a listing cannot be
# stored in a macro, so the flattened file places these fields directly.
stored = r'\def\caserest'
rest_start = body.index(stored)
rest, rest_end = group(body, rest_start + len(stored))
if body[rest_end] == '%':
    rest_end += 1
# Drop the line end as well: in the macro, \def separates the two line ends, so they
# must not form an empty line (an extra paragraph break before the figure).
if body[rest_end] == '\n':
    rest_end += 1
body = body[:rest_start] + body[rest_end:]


def expand(text, stack=()):
    if re.search(r'^\\usecase\s*$', text, re.MULTILINE):
        pos = text.index(r'\usecase') + len(r'\usecase')
        args = []
        for _ in range(10):
            arg, pos = group(text, pos)
            args.append(arg)
        expanded_body = re.sub(r'#([1-9])', lambda m: args[int(m[1]) - 1], body)
        expanded_rest = re.sub(r'#([1-9])', lambda m: args[int(m[1]) - 1], rest)
        expanded_interpretation = interpretation.replace('#1', args[9]).replace(r'\caserest', expanded_rest)
        text = expanded_body.replace(r'\usecaseinterpretation', expanded_interpretation) + text[pos:]

    def include(match):
        name = match[1]
        path = ROOT / (name if name.endswith('.tex') else name + '.tex')
        if path in stack:
            raise ValueError(f'Recursive input: {path}')
        return expand(path.read_text(), (*stack, path))

    return re.sub(r'\\input\{([^}]+)\}', include, text)


if __name__ == '__main__':
    output = ROOT / 'submission.tex'
    output.write_text('% Generated by flatten_submission.py; edit main.tex and its inputs.\n' + expand((ROOT / 'main.tex').read_text()))
    print(output)


==> anc/doc/paper/make_arxiv.py <==
#!/usr/bin/env python3
"""Assemble the arXiv source bundle in <repository>/selfcontainedpaper/ and test it.

The bundle follows arXiv's TeX processing of Submission System 1.5 (April 2025,
https://info.arxiv.org/help/submit_tex.html): compilation from the bundle root with
pdfLaTeX and TeX Live 2025, no packages beyond TeX Live, figures already in PNG/PDF,
no format conversion, and a pre-generated .bbl named like the main .tex file.

  main.tex          flattened manuscript (same expansion as flatten_submission.py),
                    figure and listing paths rewritten, comments removed
  main.bbl          bibliography generated here with BibTeX and sn-mathphys-ay.bst
  sn-jnl.cls        Springer Nature class (not part of TeX Live)
  figures/          all included raster figures
  code/tupelo.jl    source of the two line-numbered listings in Section 5
  anc/              ancillary files: scripts regenerating tables and figures from
                    the case output directories (published by arXiv as anc/ files)

Run from any directory: python3 make_arxiv.py [--no-test]
It also writes <repository>/selfcontainedpaper.zip for the upload.
The test copies the bundle to a temporary directory, removes all search-path
settings, and runs pdflatex three times without BibTeX, as arXiv does.
"""
from pathlib import Path
import os
import re
import shutil
import subprocess
import sys
import tempfile

from flatten_submission import expand, group

PAPER = Path(__file__).resolve().parent
PROBLEMS = PAPER.parents[1]             # corleoneproblems/
TARGET = PROBLEMS.parent / 'selfcontainedpaper'
TEMPLATE = PAPER / 'sn-article-template'

# Scripts that regenerate tables, listings, and figures from saved case outputs,
# with their location relative to corleoneproblems/ (kept in anc/ under that path).
SCRIPTS = [
    'doc/paper/export_metadata.jl', 'doc/paper/export_parameters.jl',
    'doc/paper/check_saved_trajectories.jl', 'doc/paper/refresh_paper_data.py',
    'doc/paper/update_case_fields.py', 'doc/paper/export_case_fields.jl',
    'doc/paper/audit_saved_solver_logs.py', 'doc/paper/plot_tupelo_iterations.jl',
    'doc/paper/plot_tupelo_observations.jl', 'doc/paper/flatten_submission.py',
    'doc/paper/make_arxiv.py', 'tests/plot_use_cases.jl',
]


def strip_comments(text):
    """Remove TeX comments outside listings.

    The comment character itself is kept, so line ends that a comment suppresses stay
    suppressed; lines that contained only a comment are dropped, which does not change
    the typeset result.
    """
    out, verbatim = [], False
    for line in text.splitlines():
        if re.search(r'\\begin\{(lstlisting|verbatim)\}', line):
            verbatim = True
        if verbatim:
            out.append(line)
            if re.search(r'\\end\{(lstlisting|verbatim)\}', line):
                verbatim = False
            continue
        m = re.search(r'(?<!\\)%', line)
        if m:
            line = line[:m.end()]
            if line.strip() == '%':
                continue
        out.append(line)
    return '\n'.join(out) + '\n'


def flatten():
    """Flattened manuscript with bundle-relative paths; returns (text, figures)."""
    text = expand((PAPER / 'main.tex').read_text())
    # The expanded case macro sets \caseidentifier before its figure; write the
    # resulting file name into each figure path explicitly.
    figures = {}
    parts = re.split(r'(\\def\\caseidentifier\{\w+\})', text)
    name = None
    for k, part in enumerate(parts):
        if part.startswith(r'\def\caseidentifier'):
            name = re.search(r'\{(\w+)\}', part)[1]
        elif name and '../../\\caseidentifier/output/timeseries.png' in part:
            figures[f'figures/cases/{name}.png'] = PROBLEMS / name / 'output' / 'timeseries.png'
            parts[k] = part.replace('../../\\caseidentifier/output/timeseries.png',
                                    f'figures/cases/{name}.png')
    # The unused macro definition in the preamble keeps the generic form.
    text = ''.join(parts).replace('../../\\caseidentifier/output/timeseries.png',
                                  'figures/cases/\\caseidentifier.png')
    for m in re.finditer(r'\\includegraphics(?:\[[^\]]*\])?\{(figures/[^}/]+)\}', text):
        figures[m[1]] = PAPER / m[1]
    text = text.replace('{../../tupelo/tupelo.jl}', '{code/tupelo.jl}')
    # The case macros are expanded above; their definitions are unused and would show
    # arXiv's file scanner an include of figures/cases/\caseidentifier.png.
    for name in (r'\usecase', r'\usecaseinterpretation'):
        start = text.index(r'\newcommand{' + name + '}')
        _, end = group(text, text.index(']', start) + 1)
        text = text[:start] + text[end:].lstrip('\n')
    if r'\caseidentifier.png' in text:
        raise SystemExit('Generic case figure path left in the flattened source')
    leftover = re.findall(r'\.\./[^}\s]*', text)
    if leftover:
        raise SystemExit(f'Unresolved paths outside the bundle: {sorted(set(leftover))}')
    if r'\input{' in text or r'\include{' in text:
        raise SystemExit('Flattening left an \\input or \\include')
    header = ('% arXiv source of the manuscript; generated by make_arxiv.py from\n'
              '% corleoneproblems/doc/paper/main.tex. Compile with pdflatex; main.bbl is provided.\n')
    return header + strip_comments(text), figures


def run(cmd, cwd, env=None):
    r = subprocess.run(cmd, cwd=cwd, env=env, capture_output=True, text=True, errors='replace')
    if r.returncode:
        log = Path(cwd) / 'main.log'
        tail = log.read_text(errors='replace')[-3000:] if log.exists() else r.stdout[-3000:]
        raise SystemExit(f'{" ".join(cmd)} failed in {cwd}:\n{tail}')
    return r


def make_bbl():
    """Generate main.bbl in a copy of the bundle with the class's bibliography style."""
    env = dict(os.environ,
               BSTINPUTS=f'{TEMPLATE / "bst"}:',
               BIBINPUTS=f'{PAPER.parent / "bib"}:')
    with tempfile.TemporaryDirectory() as tmp:
        work = Path(tmp) / 'bundle'
        shutil.copytree(TARGET, work)
        run(['pdflatex', '-interaction=nonstopmode', '-halt-on-error', 'main.tex'], work, env)
        run(['bibtex', 'main'], work, env)
        shutil.copy2(work / 'main.bbl', TARGET / 'main.bbl')


def write_bundle(text, figures):
    if TARGET.exists():
        shutil.rmtree(TARGET)
    TARGET.mkdir()
    (TARGET / 'main.tex').write_text(text)
    # \orcidlogo includes Orcidlogo.eps, which is neither supplied with the template
    # nor usable with pdflatex; the manuscript does not use \orcid, but arXiv's scanner
    # reports the file as missing. The bundled copy therefore prints the word ORCID.
    cls = (TEMPLATE / 'sn-jnl.cls').read_text(encoding='latin-1')
    logo = '\\includegraphics{Orcidlogo.eps}%'
    if cls.count(logo) != 1:
        raise SystemExit('sn-jnl.cls: Orcidlogo include not found; check the class version')
    cls = cls.replace(logo, 'ORCID% arXiv bundle: Orcidlogo.eps not supplied (make_arxiv.py)')
    (TARGET / 'sn-jnl.cls').write_text(cls, encoding='latin-1')
    for dest, src in figures.items():
        (TARGET / dest).parent.mkdir(parents=True, exist_ok=True)
        shutil.copy2(src, TARGET / dest)
    (TARGET / 'code').mkdir()
    shutil.copy2(PROBLEMS / 'tupelo' / 'tupelo.jl', TARGET / 'code' / 'tupelo.jl')
    anc = TARGET / 'anc'
    for rel in SCRIPTS:
        (anc / rel).parent.mkdir(parents=True, exist_ok=True)
        shutil.copy2(PROBLEMS / rel, anc / rel)
    shutil.copy2(PAPER / 'arxiv_anc_README.md', anc / 'README.md')


def test_bundle():
    """Compile a copy of the bundle as arXiv does and report problems from the log."""
    with tempfile.TemporaryDirectory() as tmp:
        work = Path(tmp) / 'bundle'
        shutil.copytree(TARGET, work)
        env = {k: v for k, v in os.environ.items()
               if k not in ('TEXINPUTS', 'BSTINPUTS', 'BIBINPUTS')}
        for _ in range(3):
            run(['pdflatex', '-interaction=nonstopmode', '-halt-on-error', 'main.tex'], work, env)
        log = (work / 'main.log').read_text(errors='replace')
        problems = [l for l in log.splitlines()
                    if re.search(r'undefined|Rerun to get|Float too large|Missing character|'
                                 r'File .* not found|Citation .* undefined', l)]
        pages = re.search(r'Output written on main\.pdf \((\d+) pages, (\d+) bytes\)', log)
        shutil.copy2(work / 'main.pdf', PAPER / 'build' / 'arxiv_test.pdf')
        print(f'Test compile: {pages[1]} pages, {int(pages[2]) / 1e6:.1f} MB '
              f'(copy in build/arxiv_test.pdf)')
        for l in problems:
            print('  LOG:', l)
        return not problems


def main():
    text, figures = flatten()
    write_bundle(text, figures)
    make_bbl()
    size = sum(f.stat().st_size for f in TARGET.rglob('*') if f.is_file())
    print(f'Wrote {TARGET} ({len(figures)} figures, {size / 1e6:.1f} MB)')
    if '--no-test' not in sys.argv and not test_bundle():
        raise SystemExit('Test compile reported problems; see LOG lines above.')
    # arXiv takes several files as one archive; the files sit at the archive root.
    archive = shutil.make_archive(str(TARGET), 'zip', root_dir=TARGET)
    print(f'Upload archive: {archive}')


if __name__ == '__main__':
    main()


==> anc/doc/paper/plot_tupelo_iterations.jl <==
# Figure fig:tupelo-iterations: audit history and damped control profiles of selected
# outer rounds of the tupelo reference record. Reads saved outputs only.
# Run from corleoneproblems with julia --project=. doc/paper/plot_tupelo_iterations.jl [rounds...]
using CairoMakie

const root = normpath(joinpath(@__DIR__, "..", ".."))
const folder = joinpath(root, "tupelo", "output")

function read_table(path)
    isfile(path) || error("Missing $path; run tupelo/tupelo.jl first")
    lines = filter(!isempty, readlines(path))
    header = split(lines[1], ',')
    data = reduce(hcat, [parse.(Float64, split(l, ',')) for l in lines[2:end]])
    return Dict(String(h) => data[i, :] for (i, h) in enumerate(header))
end

# Piecewise-constant profile as step coordinates.
function steps(t0, t1, values)
    x = vcat(t0, t1[end]); y = vcat(values, values[end])
    return x, y
end

history = read_table(joinpath(folder, "iterations.csv"))
coarse = findall(==(10.0), history["intervals"])
ncoarse = length(coarse)
rounds = isempty(ARGS) ? [1, 2, ncoarse] : parse.(Int, ARGS)
all(r -> 1 <= r <= ncoarse, rounds) || error("Rounds must lie in 1:$ncoarse")

f = Figure(size=(1200, 520), fontsize=18)
k = 1:length(history["round"])
# The reference instance has no restrictions, so only the normalized gains are shown.
ax = Axis(f[1:2, 1]; yscale=log10, xlabel="Outer round (coarse, then refined)",
    ylabel="Normalized gain", title="(a) Audit history")
colors = Makie.wong_colors()  # blue for player A, ochre for player B
lines!(ax, k, history["normalized_gain_A"]; color=colors[1], label="A")
lines!(ax, k, history["normalized_gain_B"]; color=colors[2], label="B")
vlines!(ax, [ncoarse + 0.5]; color=:gray, linestyle=:dot)
hlines!(ax, [2e-5]; color=:gray60, linewidth=1)
axislegend(ax; position=:rt, labelsize=14)

# Light to dark shades of the player colors for increasing rounds.
shade(color, s) = Makie.RGBf(1 - s + s * Makie.red(color), 1 - s + s * Makie.green(color), 1 - s + s * Makie.blue(color))
strength = range(0.35, 1.0; length=length(rounds))
for (row, (name, label, color)) in enumerate((("u_A", "u_A (defense)", colors[1]), ("u_B", "u_B (hatching)", colors[2])))
    axc = Axis(f[row, 2]; ylabel=label, title=row == 1 ? "(b) Profiles after the damped update" : "",
        xlabel=row == 2 ? "Time" : "")
    for (r, s) in zip(rounds, strength)
        c = read_table(joinpath(folder, "iterations", "controls_n10_iter$(lpad(r, 3, '0')).csv"))
        stairs!(axc, steps(c["interval_start"], c["interval_end"], c[name])...; step=:post,
            color=shade(Makie.to_color(color), s), linewidth=2.5, label="round $r")
    end
    ylims!(axc, -0.05, 1.05)
    axislegend(axc; position=row == 1 ? :rt : :rb, labelsize=12)  # keep the hatching curves visible
end
colsize!(f.layout, 1, Relative(0.45))
output = joinpath(@__DIR__, "figures", "tupelo_iterations.png")
save(output, f)
println("Wrote ", output, " with rounds ", rounds)


==> anc/doc/paper/plot_tupelo_observations.jl <==
# Figure fig:tupelo-observations: tupelo reference candidate (solid), allowance
# alternative of Section 5.3 (dashed), and the synthetic observations generated from
# the reference (markers). Reads saved outputs only.
# Run from corleoneproblems with julia --project=. doc/paper/plot_tupelo_observations.jl
using CairoMakie

const root = normpath(joinpath(@__DIR__, "..", ".."))
const observations = joinpath(root, "tupelo", "output", "tupelo_synthetic.csv")
const labels = ["L: leaf area", "E: eggs", "H: larvae"]

function read_rows(path)
    isfile(path) || error("Missing $path; run the corresponding tupelo script first")
    lines = filter(!isempty, readlines(path))
    return reduce(hcat, [parse.(Float64, split(l, ',')) for l in lines[2:end]])
end

reference = read_rows(joinpath(root, "tupelo", "output", "trajectory.csv"))
alternative = read_rows(joinpath(root, "tupelo", "output_allowance", "trajectory.csv"))
data = read_rows(observations)

f = Figure(size=(1100, 620), fontsize=20)
ax = Axis(f[1, 1]; xlabel="Time", ylabel="States")
palette = Makie.wong_colors()
for (i, label) in enumerate(labels)
    lines!(ax, reference[1, :], reference[i+1, :]; color=palette[i], linewidth=3)
    lines!(ax, alternative[1, :], alternative[i+1, :]; color=palette[i], linewidth=2.5, linestyle=:dash)
    scatter!(ax, data[1, :], data[i+1, :]; color=palette[i], markersize=11)
end
ylims!(ax, -0.08, 1.05)
# Only the states are keyed; line styles and markers are explained in the caption.
states = [LineElement(color=palette[i], linewidth=3) for i in eachindex(labels)]
axislegend(ax, states, labels; position=:rt)
output = joinpath(@__DIR__, "figures", "tupelo_observations.png")
save(output, f)
println("Wrote ", output)


==> anc/doc/paper/refresh_paper_data.py <==
#!/usr/bin/env python3
"""Refresh paper tables from current exported metadata and saved CSV records; no solves."""
from pathlib import Path
import re,csv,json,math,hashlib,sys
try:
 import toml
except ModuleNotFoundError:  # Python >= 3.11 standard library fallback
 import tomllib
 class toml:
  load=staticmethod(lambda path: tomllib.loads(Path(path).read_text()))
p=Path(__file__).resolve().parent;sys.path.insert(0,str(p))
from update_case_fields import split_usecase,join_usecase
m=toml.load(p/'data/model_metadata.toml'); audit=toml.load(p/'data/trajectory_consistency.toml')
def fmt(x):
 s=f'{x:.6g}'
 if 'e' in s:
  a,b=s.split('e');return a+r'\times10^{'+str(int(b))+'}'
 return s
TEMPORAL=('seasonal','periodical','episodical')
SCALES=('molecular','cellular','organismal','population')
TYPES=('competition','antagonism','mutualism','regulation')
def check_glance(summary):
 """Check the count statements closing the scale paragraphs of Section 3.3."""
 text=(p/'sections/03_cases.tex').read_text()
 def count(scale,key,value): return sum(1 for s in summary.values() if s['scale']==scale and s[key]==value)
 total={sc:sum(1 for s in summary.values() if s['scale']==sc) for sc in SCALES}
 claims=[('three of the four are periodic',total['molecular']==4 and count('molecular','temporal','periodical')==3),
  ('five of the eight are episodic',total['cellular']==8 and count('cellular','temporal','episodical')==5),
  ('Seven of the ten population instances are seasonal, and seven describe competition',
   total['population']==10 and count('population','temporal','seasonal')==7 and count('population','interaction','competition')==7),
  ('The cellular instances cover all four interaction types',len({s['interaction'] for s in summary.values() if s['scale']=='cellular'})==4),
  ('All three organismal instances are regulation games',total['organismal']==3 and count('organismal','interaction','regulation')==3)]
 for phrase,ok in claims:
  if phrase not in text: print(f'check_glance: statement not found, check by hand: {phrase!r}')
  elif not ok: print(f'check_glance: WARNING, statement no longer matches the records: {phrase!r}')
lib=[];res=[];summary={};fields={}
for name,d in sorted(m.items()):
 path=p/'cases'/f'{name}.tex';pre,a,post=split_usecase(path.read_text())
 # Category line generated from the Julia header (exclusive classifications and
 # variablePlayers) and from the owned duration (freeTime); see Table 1.
 labels=list(d['categories'])
 for group,kind in ((TEMPORAL,'temporal class'),(SCALES,'scale'),(TYPES,'interaction type')):
  hit=[t for t in labels if t in group]
  if len(hit)!=1: raise SystemExit(f'{name}: expected exactly one {kind} in the Julia category header, found {hit}')
 unknown=[t for t in labels if t not in TEMPORAL+SCALES+TYPES+('variablePlayers',)]
 if unknown: raise SystemExit(f'{name}: unknown categories {unknown} in the Julia category header')
 if d['time_parameter']: labels.append('freeTime')
 # Order of Table 1: scale, temporal class, interaction type, attributes.
 order=SCALES+TEMPORAL+TYPES+('variablePlayers','freeTime')
 a[4]=', '.join('\\cat{'+t+'}' for t in sorted(labels,key=order.index))+'.'

 compress=lambda v: '('+str(len(v))+r'\times '+str(v[0])+')' if len(set(v))==1 and len(v)>1 else '('+','.join(map(str,v))+')'
 a[3]=f'$N={d["N"]}$, $n_x={d["n_x"]}$, $n_{{\\rm ODE}}={d["n_ode"]}$, $(n_{{u,i}})_{{i\\in\\mathcal P}}={compress(d["n_u"])}$, $(n_{{g,i}})_{{i\\in\\mathcal P}}={compress(d["n_g"])}$.'
 grouped={};closure=[]
 for c in d.get('constraints',[]):
  if c['label'].startswith('!'):closure.append(c);continue
  key=(c['index'],c['lower'],c['upper'],c['path']);grouped.setdefault(key,set()).add(c['player'])
 bounds=[]
 for (idx,lo,hi,ispath),owners in grouped.items():
  y=f'y_{{{idx}}}('+('t' if ispath else 'T')+')'
  expr=y+'='+fmt(lo) if lo==hi else (fmt(lo)+r'\leq ' if math.isfinite(lo) else '')+y+(r'\leq '+fmt(hi) if math.isfinite(hi) else '')
  bounds.append(', '.join(chr(64+i) for i in sorted(owners))+' & $'+expr+'$ & '+('path' if ispath else 'terminal')+r' \\')
 if closure:
  tol=d['parameters']['periodicity_tolerance']
  bounds.append(', '.join(chr(65+i) for i in range(d['N']))+r' & $|x_j(T)-x_j(0)|\leq '+str(tol)+r'$, $j=1,\ldots,'+str(d['n_x'])+r'$ & terminal (return) \\')
 tablebounds=('Enabled bounds:\n'+r'\begin{center}\small\begin{tabular}{lll}\toprule Owners & Bound & Location\\\midrule'+'\n'+'\n'.join(bounds)+'\n'+r'\bottomrule\end{tabular}\end{center}') if bounds else 'No state or budget bounds are enabled.'
 from update_case_fields import BOUNDS
 a[5]=BOUNDS.sub(lambda _:tablebounds,a[5]) if BOUNDS.search(a[5]) else a[5]+'\n\n'+tablebounds

 rows=list(csv.DictReader((p/'../../'/name/'output/iterations.csv').open()));last=rows[-1]
 rounds=[max(int(float(r['round'])) for r in rows if int(float(r['intervals']))==n) for n in (10,40)]
 gain=max(float(v) for k,v in last.items() if k.startswith('normalized_gain'))
 norm=max(float(v) for k,v in last.items() if k.startswith('norm_g'))
 T=audit[name]['saved_horizon']; label='free' if d['time_parameter'] else 'fixed'
 # Median CPU time of one optimal-control (NLP) solve over all response and audit calls,
 # separately for the coarse (10) and refined (40) grid; the first call of each grid
 # includes compilation, hence the median.
 log=(p/'../../'/name/'output/run.log').read_text()
 stages=re.split(r'^Solving game .*Grid n=\d+.*$',log,flags=re.M)[1:]
 if len(stages)!=2: raise SystemExit(f'{name}: expected two grid stages in output/run.log, found {len(stages)}')
 medians=[];solves=[]
 for stage in stages:
  cpu=sorted(float(v) for v in re.findall(r'CPU_seconds=([0-9.eE+-]+)',stage))
  if not cpu: raise SystemExit(f'{name}: no CPU_seconds entries in a grid stage of output/run.log')
  k=len(cpu)//2;medians.append(cpu[k] if len(cpu)%2 else (cpu[k-1]+cpu[k])/2);solves.append(len(cpu))
 # Overall candidate counts, summed over players: objective features (one per weight,
 # zero weights included) and scalar constraint functions (counting rules of Section 2).
 weights=[v for k,v in d['parameters'].items() if re.fullmatch(r'weights(_[A-Z])?|w_[A-Z]',k)]
 n_w=sum(len(re.findall(r'[-+]?\d*\.?\d+(?:[eE][-+]?\d+)?',str(v))) for v in weights)
 if n_w==0: raise SystemExit(f'{name}: no objective weights found in metadata parameters')
 n_g=sum(d['n_g'])
 # Control functions of all players plus the duration owned by player A in free-time instances.
 n_u=sum(d['n_u'])+(1 if d['time_parameter'] else 0)
 scale=next(t for t in labels if t in SCALES)
 kind=next(t for t in labels if t in TYPES)
 variable='yes' if 'variablePlayers' in labels else 'no'
 a[8]=f'{rounds[0]} outer round{"s"*(rounds[0]!=1)} on 10 intervals; {rounds[1]} on 40 intervals. Final maximum normalized gain ${fmt(gain)}$; maximum constraint violation ${fmt(norm)}$. Physical horizon $T={fmt(T)}$ ({label}).'
 # Physical closure, including log-transformed density cases.
 a[5]=a[5].replace('|y_{j}(T)-y_{j}(0)|','|x_{j}(T)-x_{j}(0)|')
 path.write_text(join_usecase(pre,a,post))
 fields[name]={'dims':a[3], 'bounds':tablebounds,'record':a[8],'rounds':rounds}
 lib.append(r'\hyperref[case:'+name+r']{\texttt{'+name+'}} & '+f'{scale} & {d["category"]} & {kind} & {variable} & {"yes" if d["time_parameter"] else "no"}'+r' \\')
 res.append(r'\hyperref[case:'+name+r']{\texttt{'+name+'}} & '+f'{d["N"]} & {d["n_x"]} & {n_u} & {n_w} & {n_g} & {rounds[0]} & ${medians[0]:.3f}$ & {rounds[1]} & ${medians[1]:.3f}$ & ${fmt(T)}$'+r' \\')
 summary[name]={'temporal':d['category'],'variable_players':variable=='yes','free_time':bool(d['time_parameter']),'rounds':rounds,'max_normalized_gain':gain,'max_constraint_norm':norm,'physical_horizon':T,
  'n_u':n_u,'n_w':n_w,'n_g':n_g,'scale':scale,'interaction':kind,
  'ocp_solves':solves,'median_ocp_cpu_seconds':medians}
(p/'data/result_summary.json').write_text(json.dumps(summary,indent=2)+'\n')
def table(file,caption,label,cols,head,rows):
 (p/'sections'/file).write_text(r'\begingroup\small\setlength{\tabcolsep}{3pt}'+'\n'+r'\begin{longtable}{'+cols+'}\n'+r'\caption{'+caption+r'}\label{'+label+r'}\\'+'\n'+r'\toprule '+head+r'\\\midrule\endfirsthead'+'\n'+r'\toprule '+head+r'\\\midrule\endhead'+'\n'+'\n'.join(rows)+'\n'+r'\bottomrule\end{longtable}\endgroup'+'\n')
table('library_overview.tex','Library overview with classifications of Table~\\ref{tab:categories}.','tab:overview','llllll',r'Case & Scale & Temporal & Type & \texttt{variable-}$N$ & \texttt{freeTime}',lib)
check_glance(summary)
table('results_table.tex','Dimensions and results for 10 (coarse) and 40 (refined) control intervals. %Biological state counts $n_x$ exclude objective and budget quadratures; $n_u$ counts control functions plus the duration owned by A in free-time instances, $n_w$ counts objective features and $n_g=\\sum_{i\\in\\mathcal P}n_{g,i}$ scalar constraint functions, all summed over players. \nCPU is the median time [s] of one optimal-control solve.','tab:reference-results','lrrrrrrrrrr',
 r'&&&&&&\multicolumn{2}{c}{Coarse grid}&\multicolumn{2}{c}{Refined grid}&\\\cmidrule(lr){7-8}\cmidrule(lr){9-10}'+'\n'+r'Case & $N$ & $n_x$ & $n_u$ & $n_w$ & $n_g$ & Rounds & CPU & Rounds & CPU & $T$',res)

(p/'data/case_fields.json').write_text(json.dumps(fields,indent=2)+'\n')
hashes={}
for name in sorted(m):
 for file in [p/'../../'/name/(name+'.jl'),*(p/'../../'/name/'output').glob('*.csv'),p/'../../'/name/'output/timeseries.png']:
  hashes[str(file.relative_to(p))]=hashlib.sha256(file.read_bytes()).hexdigest()
(p/'data/source_sha256.json').write_text(json.dumps(hashes,indent=2)+'\n')

# Section 5 includes tupelo.jl by line ranges; the text refers to these line numbers.
# Stop if the file has shifted, so that listings and text are updated together.
def check_listing_ranges():
 tex=(p/'sections/05_tupelo.tex').read_text()
 source=(p/'../../tupelo/tupelo.jl').read_text().split('\n')
 expected=['leaf_value(t,a)','function objective(']
 ranges=[tuple(map(int,m)) for m in re.findall(r'\\lstinputlisting\[[^\]]*firstline=(\d+),lastline=(\d+)[^\]]*\]\{\.\./\.\./tupelo/tupelo\.jl\}',tex)]
 if len(ranges)!=len(expected): raise SystemExit(f'check_listing_ranges: expected {len(expected)} tupelo listings, found {len(ranges)}')
 for (first,last),prefix in zip(ranges,expected):
  if not source[first-1].startswith(prefix): raise SystemExit(f'check_listing_ranges: tupelo.jl line {first} does not start with {prefix!r}; update the listing ranges and line references in 05_tupelo.tex')
 # The text cites the game constructor by line numbers without a listing.
 m=re.search(r'lines~(\d+)--(\d+) of the case file',tex)
 if not m or not source[int(m[1])-1].startswith('function game('): raise SystemExit('check_listing_ranges: the cited line range of the game constructor does not match tupelo.jl')
 print('check_listing_ranges: tupelo listing ranges match')
check_listing_ranges()


==> anc/doc/paper/update_case_fields.py <==
"""Insert generated dimensions, enabled bounds, and numerical records into cases/*.tex.

Run from doc/paper after export_case_fields.jl:  python3 update_case_fields.py
Only fields 4 (dimensions), the enabled-bounds block of field 6, and field 9
(numerical record) are replaced; hand-written text is left untouched.
"""
import json
import pathlib
import re
import sys

HERE = pathlib.Path(__file__).resolve().parent


def split_usecase(text):
    """Return (prefix, [ten argument strings], suffix) for the \\usecase call."""
    start = text.index("\\usecase")
    pos = start + len("\\usecase")
    args = []
    while len(args) < 10:
        while text[pos].isspace():
            pos += 1
        if text[pos] != "{":
            raise ValueError(f"expected '{{' at offset {pos}")
        depth, begin = 0, pos
        while True:
            ch = text[pos]
            if ch == "\\":
                pos += 2
                continue
            if ch == "{":
                depth += 1
            elif ch == "}":
                depth -= 1
                if depth == 0:
                    break
            pos += 1
        args.append(text[begin + 1:pos])
        pos += 1
    return text[:start], args, text[pos:]


def join_usecase(prefix, args, suffix):
    return prefix + "\\usecase\n" + "\n".join("{" + a + "}" for a in args) + suffix


BOUNDS = re.compile(r"(Enabled bounds:.*?\\end\{center\}|No state or budget bounds are enabled\.)", re.S)


def main(names):
    fields = json.loads((HERE / "data" / "case_fields.json").read_text())
    for path in sorted((HERE / "cases").glob("*.tex")):
        name = path.stem
        if names and name not in names:
            continue
        if name not in fields:
            print(f"skip {name}: no generated fields")
            continue
        f = fields[name]
        prefix, args, suffix = split_usecase(path.read_text())
        args[3] = f["dims"]
        if BOUNDS.search(args[5]):
            args[5] = BOUNDS.sub(lambda _: f["bounds"], args[5], count=1)
        else:
            args[5] = args[5].rstrip() + "\n\n" + f["bounds"]
        args[8] = f["record"]
        path.write_text(join_usecase(prefix, args, suffix))
        print(f"updated {name}")


def update_results_table():
    """Refresh tables from current metadata and saved CSVs."""
    import subprocess
    subprocess.run([sys.executable, str(HERE / "refresh_paper_data.py")], check=True)


if __name__ == "__main__":
    main(sys.argv[1:])
    if not sys.argv[1:]:
        update_results_table()


==> anc/tests/plot_use_cases.jl <==
# Refresh existing CSV output without solving games.
# Run from corleoneproblems: julia --project=. tests/plot_use_cases.jl [single|multiple]

const enabled = [
    :algae, 
    :antColonies,
    :avoidance, 
    :biofilm,
    :ciliate, 
    :fishery, 
    :foraging, 
    :metabolicPathway, 
    :microbial, 
    :mitochondria, 
    :motor, 
    :neural, 
    :phage, 
    :plantNitrogen, 
    :plantWater,
    :pollination,
    :predatorPrey,
    :proteinFolding, 
    :sexRatio,
    :tupelo,
    :batchFermentation,
    :circadianCycle,
    :immuneClearance,
    :seedGermination,
    :woundRepair,
]

const periodic = [
    :algae, 
    :ciliate, 
    :fishery, 
    :metabolicPathway, 
    :microbial, 
    :mitochondria, 
    :neural, 
    :predatorPrey,
]

const modules = Dict(
    :woundRepair=>:WoundRepair,
    :immuneClearance=>:ImmuneClearance,
    :seedGermination=>:SeedGermination,
    :batchFermentation=>:BatchFermentation,
    :circadianCycle=>:CircadianCycle,

    :algae=>:Algae, 
    :antColonies=>:AntColonies,
    :avoidance=>:Avoidance, 
    :biofilm=>:Biofilm,
    :ciliate=>:Ciliate,
    :fishery=>:Fishery,
    :foraging=>:Foraging, 
    :microbial=>:Microbial, 
    :mitochondria=>:Mitochondria,
    :motor=>:Motor, 
    :metabolicPathway=>:MetabolicPathway, 
    :plantNitrogen=>:PlantNitrogen, 
    :plantWater=>:PlantWater,
    :pollination=>:Pollination,
    :predatorPrey=>:PredatorPrey,
    :neural=>:Neural, 
    :phage=>:Phage, 
    :proteinFolding=>:ProteinFolding, 
    :sexRatio=>:SexRatio,
    :tupelo=>:Tupelo,
)

mode = isempty(ARGS) ? "single" : only(ARGS)
mode in ("single","multiple") || error("Usage: plot_use_cases.jl [single|multiple]")

for name in enabled
    file = joinpath(@__DIR__, "..", String(name), "$(name).jl")
    include(file)
    mod = getfield(Main, modules[name])
    folder = joinpath(dirname(file),mode=="single" ? "output" : "output_multiple")
    CorleoneGame.replot_outputs(mod.game();folder)
    GC.gc(true)
end


==> code/tupelo.jl <==
# Category: seasonal, population, antagonism
# Leaf and egg depletion precede omitted leaf renewal and reproduction.
# Forward Tupelo/leafminer case specification; the defaults map scenario 11 of
# Low, Ellner & Holden (2013); tupelo_allowance.jl defines the alternative of Section 5.3.
isdefined(@__MODULE__, :CorleoneGame) || include(joinpath(@__DIR__, "..", "CorleoneGame.jl"))
module Tupelo
using ..CorleoneGame

Base.@kwdef struct Parameters
    # Reference instance: scenario 11 of Low, Ellner & Holden (2013), Table 2
    # (lethality 0.5/day, parasitized fraction 0.5, larval life span 25 days),
    # mapped to one time unit = 25 days, so that T = 8 corresponds to 200 days.
    T::Float64 = 8.0
    L0::Float64 = 1.0
    E0::Float64 = 1.0
    H0::Float64 = 0.0
    b::Float64 = 1.5          # 0.75 (pupation + mortality)
    K::Float64 = 0.15         # used only with saturation = true
    muE::Float64 = 0.0        # egg mortality neglected
    muH::Float64 = 1.0        # background larval mortality
    dE::Float64 = 0.25        # defense effect on eggs
    dH::Float64 = 12.5        # defense effect on larvae
    kappa::Float64 = 1.0      # pupation rate
    p_decay::Float64 = 0.20   # used only with photoperiod = false
    q_decay::Float64 = 0.125  # 1/sigma, sigma = 200 days
    t_star::Float64 = 6.0     # photoperiod scale (our assumption; not given by Low et al.)
    z::Float64 = 9.0          # photoperiod steepness
    umax::Float64 = 1.0
    vmax::Float64 = 1.0
    w_A::NTuple{4,Float64} = (0.49, 0.49, 0.02, 0.0)
    w_B::NTuple{3,Float64} = (0.98, 0.02, 0.0)
    scales_P::NTuple{4,Float64} = (1.0, 1.0, 1.0, 1.0)
    scales_H::NTuple{3,Float64} = (1.0, 1.0, 1.0)
    U_A::Union{Nothing,Float64} = nothing # nothing disables
    U_B::Union{Nothing,Float64} = nothing
    C_A::Union{Nothing,Float64} = nothing
    saturation::Bool = false  # true: rho(L) = L/(K+L) in feeding and pupation
    photoperiod::Bool = true  # true: leaf value exp(-(t/t_star)^z); false: exp(-p_decay t)
end

function algorithm_options(;kwargs...)
    # Damping 0.2: undamped or weakly damped sweeps oscillate in this high-lethality regime.
    defaults = (;shooting=:single, nlp_solver=:auto, damping=0.2)
    return Options(;merge(defaults,(;kwargs...))...)
end

leaf_value(t,a)=a.photoperiod ? exp(-(t/a.t_star)^a.z) : exp(-a.p_decay*t)

function dynamics!(dx, x, controls, t, a)
    L, E, H = x[1:3]
    u, v = controls
    g = a.saturation ? L / (a.K + L) : one(L)
    dx[1] = -a.b * g * H
    dx[2] = -(v + a.muE + a.dE * u) * E
    dx[3] = v * E - (a.muH + a.dH * u + a.kappa * g) * H
    wp = a.w_A ./ a.scales_P
    wh = a.w_B ./ a.scales_H
    dx[4] = -(wp[1] * leaf_value(t, a) - wp[2] * u - wp[3] * u^2) * L
    dx[5] = -wh[1] * exp(-a.q_decay * t) * a.kappa * g * H + wh[2]*v^2*E
    dx[6] = u
    dx[7] = v
    dx[8] = u * L
    return nothing
end

function objective(x,player,a)
    return player==1 ? x[4]-a.w_A[4]/a.scales_P[4]*x[1] :
        x[5]-a.w_B[3]/a.scales_H[3]*x[3]
end

function constraints(a)
    bounds = StateConstraint[]
    for (player,index,bound,label) in ((1,6,a.U_A,"budget u₁"),(2,7,a.U_B,"budget u₂"),(1,8,a.C_A,"carbon budget"))
        bound===nothing || push!(bounds,StateConstraint(;player,index,label,upper=bound))
    end
    # Number visible bounds in plot order; shared copies retain one label.
    numbers=Dict{Tuple{Int,Float64,Float64,Bool},Int}()
    return map(bounds) do c
        startswith(c.label,"!") && return c
        key=(c.index,c.lower,c.upper,c.path)
        i=get!(numbers,key,length(numbers)+1)
        StateConstraint(;player=c.player,index=c.index,label="g$(subscript(i)): $(c.label)",
            lower=c.lower,upper=c.upper,path=c.path)
    end
end

function validate_parameters(a)
    for f in fieldnames(Parameters)
        value = getfield(a, f)
        isnothing(value) && continue
        vals = value isa Tuple ? value : (value,)
        all(x -> isfinite(x) && x >= 0, vals) || error("Invalid parameter $f")
    end
    for (w, scales) in ((a.w_A, a.scales_P), (a.w_B, a.scales_H))
        isapprox(sum(w), 1.0; atol=1e-12) || error("Weights must sum to one")
        all(>(0), scales) || error("Feature scales must be positive")
    end
    minimum((a.T, a.L0, a.E0, a.K, a.umax, a.vmax)) > 0 || error("Invalid scale or capacity")
end

function validate_trajectory(x,a)
    minimum(x[1:3,:])>=-1e-8 || error("Negative biological state")
    maximum(diff(x[1,:]))<=1e-8 || error("Leaf area increased")
    maximum(diff(vec(x[2,:]+x[3,:])))<=1e-8 || error("Cohort mass increased")
end

function game(a=Parameters())
    validate_parameters(a)
    return Game(;name="Tupelo",
        state_labels=["L: leaf area","E: eggs","H: larvae"],
        control_labels=["u₁: plant defense","u₂: hatching hazard"],owners=[1,2],
        dynamics! = (dx,x,u,t)->dynamics!(dx,x,u,t,a),
        objective=(x,i)->objective(x,i,a),
        constraints=constraints(a),
        x0=[a.L0,a.E0,a.H0,0,0,0,0,0],T=a.T,quadratures=collect(4:8),
        lower=[0.0,0.0],upper=[a.umax,a.vmax],initial=[0.2a.umax,0.4a.vmax],
        state_lower=[0,0,0,-Inf,-Inf,-Inf,-Inf,-Inf],
        running_objectives=[4,5],
        validate=x->validate_trajectory(x,a),
        metadata=a)
end

function main(;shooting=:single,parameters=Parameters(),
        options=algorithm_options(;shooting),folder=joinpath(@__DIR__,options.shooting==:single ? "output" : "output_multiple"),synthetic=false)
    g = game(parameters)
    synthetic && return create_synthetic_data(g,folder)
    return run_game(g;options,folder)
end
end

if abspath(PROGRAM_FILE)==@__FILE__
    CorleoneGame.run_logged(Tupelo.main,@__DIR__)
end

